Nonparametric Factor Trajectory Learning for Dynamic Tensor Decomposition

Tensor decomposition is a fundamental framework to analyze data that can be represented by multi-dimensional arrays. In practice, tensor data is often accompanied by temporal information, namely the time points when the entry values were generated. This information implies abundant, complex temporal variation patterns. However, current methods always assume the factor representations of the entities in each tensor mode are static, and never consider their temporal evolution. To fill this gap, we propose NONparametric FActor Trajectory learning for dynamic tensor decomposition (NONFAT). We place Gaussian process (GP) priors in the frequency domain and conduct inverse Fourier transform via Gauss-Laguerre quadrature to sample the trajectory functions. In this way, we can overcome data sparsity and obtain robust trajectory estimates across long time horizons. Given the trajectory values at specific time points, we use a second-level GP to sample the entry values and to capture the temporal relationship between the entities. For efficient and scalable inference, we leverage the matrix Gaussian structure in the model, introduce a matrix Gaussian posterior, and develop a nested sparse variational learning algorithm. We have shown the advantage of our method in several real-world applications.

==> figs/alog_fig.m <==
clear all;
close all;

SparseSpecGPTF = [1.82898325
1.798590306
1.987269955
2.122449356];
SparseSpecGPTF_std = [0.08523846204
0.08804013604
0.1096694832
0.06976839196]/sqrt(5);

SparseSpecGPTFsoc =[1.881881206
1.833494571
1.886334406
1.978256739];
SparseSpecGPTFsoc_std = [0.05159993197
0.07092433298
0.1001972772
0.103574511]/sqrt(5);

SpecGPTF =[1.923574092
1.892264778
2.01976856
2.209614516];
SpecGPTF_std = [0.03056220983
0.07682261632
0.05780461122
0.06134687997]/sqrt(5);

Ptucker = [2.170534033
2.354646017
2.693696991
2.914896923];
Ptucker_std = [0.08035088377
0.2058891149
0.1714440083
0.46086266]/sqrt(5);

BayesCP = [4.823249372
4.86704587
4.863592843
4.879603378];
BayesCP_std = [0.13232431
0.1480345193
0.1459442042
0.1458952139]/sqrt(5);


CP_ALS = [3.708656736
3.70961693
3.709779764
3.709478803];
CP_ALS_std = [0.01371982754
0.01347304418
0.01371982754
0.01363784092]/sqrt(5);

CP_WOPT = [2.440259671
3.356715513
3.359061292
4.679674097];
CP_WOPT_std = [0.5508376748
1.114500084
1.112210366
0.782554717]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);



%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MSE', 'FontSize',30);
xlabel('Rank','FontSize',30);
xlim([2.5,9.5]);
ylim([1.8,3]);

xticks([3,5,7,9]);
yticks([1.9,2,2.1,2.5,3])
%set(gca,'XTick',nrank,'FontSize',20);


==> figs/alog_link.m <==
clear all;
close all;

SparseSpecGPTF = [0.98688877
0.99122095
0.99075165
0.98480681];
SparseSpecGPTF_std = [0.008423953555
0.0005540097228
0.001070579961
0.006152796055]/sqrt(5);

SparseSpecGPTFsoc =[0.99150165
0.99151737
0.99148251
0.99152052];
SparseSpecGPTFsoc_std = [0.0005217969902
0.0005341011052
0.0005754556433
0.0005657227179]/sqrt(5);

SpecGPTF =[0.51144783
0.50704253
0.58623074
0.63906024];
SpecGPTF_std = [0.0189685452
0.01236832619
0.02897009658
0.01252314477]/sqrt(5);

Ptucker = [0.59473476
0.64713466
0.58786716
0.660627];
Ptucker_std = [0.02970640713
0.03178473954
0.03086102546
0.07508693331]/sqrt(5);

BayesCP = [0.96371353
0.9626893
0.96178458
0.96338257];
BayesCP_std = [0.0003304648916
0.001671574464
0.002129017467
0.003809007131]/sqrt(5);






color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);



%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('AUC', 'FontSize',30);
xlabel('Rank','FontSize',30);
xlim([2.5,9.5]);
ylim([.47,1.]);

xticks([3,5,7,9]);
yticks([.5,.75 ,1.])
%set(gca,'XTick',nrank,'FontSize',20);

==> figs/alog_mae.m <==
clear all;
close all;

SparseSpecGPTF = [1.032987709
1.018484966
1.069586432
1.105967354];
SparseSpecGPTF_std = [0.01902535703
0.02137246117
0.02433891584
0.01764651458]/sqrt(5);

SparseSpecGPTFsoc =[1.038096527
1.029751519
1.036747285
1.067772281];
SparseSpecGPTFsoc_std = [0.01171648255
0.01705936453
0.01690324162
0.02746230767]/sqrt(5);

SpecGPTF =[1.057601492
1.054881301
1.077645484
1.126054545];
SpecGPTF_std = [0.01081398166
0.01674022764
0.01406286765
0.01678927573]/sqrt(5);

Ptucker = [1.065604071
1.073763532
1.094962899
1.106039049];
Ptucker_std = [0.02102742533
0.02575815374
0.01413317398
0.02816662526]/sqrt(5);

BayesCP = [1.717637771
1.731997439
1.728055527
1.725908831];
BayesCP_std = [0.02629813234
0.02274120424
0.01570968082
0.01485288337]/sqrt(5);


CP_ALS = [2.961566116
2.963738017
2.963928776
2.963593016];
CP_ALS_std = [0.0111571656
0.01156063341
0.01181465078
0.01151640346]/sqrt(5);

CP_WOPT = [1.067590079
1.102062166
1.109395699
1.165854249];
CP_WOPT_std = [0.01737257522
0.02318832605
0.04327144622
0.01883168945]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);


%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MAE', 'FontSize',30);
xlabel('Rank','FontSize',30);
xlim([2.5,9.5]);
ylim([.98,1.2]);

xticks([3,5,7,9]);
yticks([1,1.5,1.1,1.15])
%set(gca,'XTick',nrank,'FontSize',20);


==> figs/movie_link.m <==
clear all;
close all;

SparseSpecGPTF = [0.87498539
0.87726433
0.87601964
0.87646543];
SparseSpecGPTF_std = [0.002697400378
0.00306
0.002963956508
0.003135108057]/sqrt(5);

SparseSpecGPTFsoc =[0.87726433
0.87713597
0.87706013
0.87713694];
SparseSpecGPTFsoc_std = [0.002991597663
.00303
0.003124585836
0.003000755499]/sqrt(5);

SpecGPTF =[0.60006288
0.60192411
0.60635018
0.59804393];
SpecGPTF_std = [0.007700508033
0.00424962336
0.005774387995
0.009015930918]/sqrt(5);

Ptucker = [0.506417175
0.506417175
0.554363875
0.58786716];
Ptucker_std = [0.02454175933
0.02316606209
0.02116511879
0.01200985777]/sqrt(5);

BayesCP = [0.78872027
0.7804679
0.76824204
0.8029575];
BayesCP_std = [0.01610371009
0.02488822967
0.03635134072
0.01832007875]/sqrt(5);






color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);



%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('AUC', 'FontSize',30);
xlabel('Rank','FontSize',30);
xlim([2.5,9.5]);
ylim([.47,1.]);

xticks([3,5,7,9]);
yticks([.5,.75 ,1.])
%set(gca,'XTick',nrank,'FontSize',20);

==> figs/movie_mae.m <==
clear all;
close all;

SparseSpecGPTF = [0.07640648873
0.07680859367
0.07813054242
0.07978929133];
SparseSpecGPTF_std = [0.0004352552185
0.0003401181674
0.0007614918213
0.0006003393497]/sqrt(5);

SparseSpecGPTFsoc =[0.07630157448
0.07452273809
0.07527718288
0.07735149505];
SparseSpecGPTFsoc_std = [0.0006786152979
0.0003115760096    
0.001023125807
0.0007208482373]/sqrt(5);

SpecGPTF =[0.07947670617
0.08124210708
0.07866899461
0.08046028797];
SpecGPTF_std = [0.001420486127
0.002365201073
0.001090925784
0.0007448592924]/sqrt(5);

Ptucker = [0.07801760311
0.08005535871
0.08554764487
0.09115048208
];
Ptucker_std = [0.0003411577479
0.000272052412
0.0005998191027
0.0008843919292]/sqrt(5);



BayesCP = [0.09543860797
0.09528402983
0.09536151122
0.09507306717];
BayesCP_std = [0.001139901267
0.0007117746902
0.00054549584
0.0004083452448]/sqrt(5);


CP_ALS = [0.1262415338
0.1215597124
0.118422816
0.1155339163];
CP_ALS_std = [0.0009254703609
0.0001376049915
0.0006956469461
0.01363784092]/sqrt(5);

CP_WOPT = [0.08234526964
0.0844086323
0.08943014477
0.09592140514];
CP_WOPT_std = [0.00607379008
0.002939863129
0.00159771953
0.001157384951]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MAE', 'FontSize',30);
xlabel('Rank','FontSize',30);
xlim([2.5,9.5]);
ylim([0.074,.0975]);

xticks([3,5,7,9]);
yticks([.075,.08 .09 ])
%set(gca,'XTick',nrank,'FontSize',20);


==> figs/movie_mse.m <==
clear all;
close all;

SparseSpecGPTF = [0.009408414211
0.009453745733
0.009737663706
0.01017346224];
SparseSpecGPTF_std = [0.000117661443
.0000661299427
0.0001522868542
0.000136919784]/sqrt(5);

SparseSpecGPTFsoc =[0.009528489986
0.009136428443
0.009296281978
0.009790503184];
SparseSpecGPTFsoc_std = [0.0001501898446
.0000776
0.000194552055
0.0001216743487]/sqrt(5);

SpecGPTF =[0.01001029185
0.01047479291
0.0100947056
0.01054337806];
SpecGPTF_std = [0.0003485128147
0.0005294574235
0.0001867867227
0.0001090419658]/sqrt(5);

Ptucker = [0.01079500376
0.01165920021
0.01450512794
0.01757262787];
Ptucker_std = [0.0001948100507
0.0002041826325
0.0005333587354
0.0009123951602]/sqrt(5);

BayesCP = [0.01330122261
0.01322922703
0.01316023067
0.01307934792];
BayesCP_std = [0.0008361767032
0.0005065249589
0.0002563410042
0.0000793]/sqrt(5);


CP_ALS = [0.1262415338
0.1215597124
0.118422816
0.1155339163];
CP_ALS_std = [0.0009254703609
0.0001376049915
0.0006956469461
0.01363784092]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MSE', 'FontSize',30);
xlabel('Rank','FontSize',30);
xlim([2.5,9.5]);
ylim([0.009,.0138]);

xticks([3,5,7,9]);
yticks([.009, .01 , .013 ])
%set(gca,'XTick',nrank,'FontSize',20);


==> figs/plot_legend.m <==
clear all;
close all;

SparseSpecGPTF = [0.009408414211
0.009453745733
0.009737663706
0.01017346224];
SparseSpecGPTF_std = [0.000117661443
.0000661299427
0.0001522868542
0.000136919784]/sqrt(5);

SparseSpecGPTFsoc =[0.009528489986
0.009136428443
0.009296281978
0.009790503184];
SparseSpecGPTFsoc_std = [0.0001501898446
.0000776
0.000194552055
0.0001216743487]/sqrt(5);

SpecGPTF =[0.01001029185
0.01047479291
0.0100947056
0.01054337806];
SpecGPTF_std = [0.0003485128147
0.0005294574235
0.0001867867227
0.0001090419658]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627]/sqrt(5);

BayesCP = [0.01330122261
0.01322922703
0.01316023067
0.01307934792];
BayesCP_std = [0.0008361767032
0.0005065249589
0.0002563410042
0.0000793]/sqrt(5);


CP_ALS = [0.1262415338
0.1215597124
0.118422816
0.1155339163];
CP_ALS_std = [0.0009254703609
0.0001376049915
0.0006956469461
0.01363784092]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);






%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
legend({'NEST-1',  'NEST-2', 'GPTF-Spec','P-Tucker','CP-Bayes','CP-ALS','CP-WOPT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 35);
ylabel('RMSE', 'FontSize',20);
xlabel('Rank (the number of factors)','FontSize',20);
xlim([2.5,20.5]);
ylim([100,100.1]);

xticks([3,5,10,20]);
yticks([0.175, 0.19,0.205])
set(gca,'XTick',nrank,'FontSize',20);
print('legend.eps', '-depsc');


==> figs/sg_mae.m <==
clear all;
close all;

SparseSpecGPTF = [0.09626888715
0.0973266338
0.09477297241
0.1000608173];
SparseSpecGPTF_std = [0.00312339072
0.001934988695
0.001237672924
0.003961654871]/sqrt(5);

SparseSpecGPTFsoc =[0.09392974744
0.08994924447
0.08920576995
0.09241121262];
SparseSpecGPTFsoc_std = [0.003445250722
0.003790704068
0.004779386999
0.003698740939]/sqrt(5);

SpecGPTF =[0.1024273974
0.1011378384
0.1078927707
0.1302044337];
SpecGPTF_std = [0.003645011754
0.006300940661
0.001761304973
0.004045730507]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627]/sqrt(5);

BayesCP = [0.1041328314
0.09914278578
0.09935725938
0.1065285554];
BayesCP_std = [0.004492868707
0.001314201683
0.001620663801
0.00172778944]/sqrt(5);


CP_ALS = [0.1607388312
0.1607405781
0.1607371958
0.1607343822];
CP_ALS_std = [0.0001791306798
0.0001805172607
0.0001806707304
0.0001809659877]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MAE', 'FontSize',30);
xlabel('Rank','FontSize',30);
xlim([2.5,9.5]);
ylim([0.08,.17]);

xticks([3,5,7,9]);
yticks([.08, .1 , .15,.17 ])
%set(gca,'XTick',nrank,'FontSize',20);

==> figs/sg_mse.m <==
clear all;
close all;

SparseSpecGPTF = [0.02567615781
0.02528962479
0.02541598061
0.02650064499];
SparseSpecGPTF_std = [0.000827719078
0.000392603366
0.0003023533317
0.0007867915739]/sqrt(5);

SparseSpecGPTFsoc =[0.02577132411
0.02448888116
0.0250096649
0.02481536897];
SparseSpecGPTFsoc_std = [0.0004077523748
0.0001709962677
0.0001526632201
0.0004357947959]/sqrt(5);

SpecGPTF =[0.02885399848
0.02947442016
0.03088193434
0.0363799777];
SpecGPTF_std = [0.001085028062
0.001064750672
0.0004619629877
0.001202491659]/sqrt(5);

Ptucker = [0.1063273658
0.1091698002
0.1112244446
0.1140364148];
Ptucker_std = [0.000323287485
0.001525688637
0.0004395667063
0.001709250627]/sqrt(5);

BayesCP = [0.03482535839
0.03609908524
0.0371055755
0.04629529545];
BayesCP_std = [0.002378787053
0.002513388917
0.002414957182
0.002505529389]/sqrt(5);


CP_ALS = [0.0510028464
0.05100409557
0.05100299311
0.05100164116];
CP_ALS_std = [0.0001024521006
0.0001028871141
0.0001035329998
0.0001027979489]/sqrt(5);

CP_WOPT = [0.07204844411
0.02245393735
0.02015753425
0.02548771513];
CP_WOPT_std = [0.0982085516
0.0118594182
0.002879834068
0.003351361645]/sqrt(5);



color = {'k', 'r', [0, 0.4470, 0.7410], [0.4940, 0.1840, 0.5560], [0.4660, 0.6740, 0.1880],'m',[0.9290, 0.6940, 0.1250],[0.53,0.278,0.184]};

    
figure(1);
hold on;
nrank = [3,5,7,9];
brown = [0.8500, 0.3250, 0.0980];

errorbar(nrank, SparseSpecGPTF, SparseSpecGPTF_std,'Marker','^', 'color',color{1}, 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SparseSpecGPTFsoc, SparseSpecGPTFsoc_std, 'color',color{2}, 'Marker','+','MarkerSize',15, 'LineWidth',5);
errorbar(nrank, SpecGPTF, SpecGPTF_std, 'color',color{6}, 'Marker','*','MarkerSize',15, 'LineWidth',5);
%errorbar(nrank, Ptucker, Ptucker_std, 'color',color{3},'Marker','s', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, BayesCP , BayesCP_std, 'color',color{5},'Marker','x', 'MarkerSize',15, 'LineWidth',5);
errorbar(nrank, CP_ALS,CP_ALS_std, 'color',color{4},'Marker','<', 'MarkerSize',10, 'LineWidth',5);
%errorbar(nrank, CP_WOPT,CP_WOPT_std, 'color',color{7},'Marker','>', 'MarkerSize',10, 'LineWidth',5);




%legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',7);
%legend({'GPTF-3conv',  'GPTF', 'Cotco', 'P-tucker','CP-WOPT','CP-ALS','DFNT'},'FontSize',20,'Location','best');

 %legend({'GPTF-3conv', 'GPTF-2conv', 'GPTF', 'Cotco', 'P-tucker','CP-ALS','DFNT'},'FontSize',7);
set(gca, 'FontSize', 25);
ylabel('MSE', 'FontSize',30);
xlabel('Rank','FontSize',30);
xlim([2.5,9.5]);
ylim([0.02,.055]);

xticks([3,5,7,9]);
yticks([.02, .03 , .04,.05 ])
%set(gca,'XTick',nrank,'FontSize',20);

